LLM Benchmarking with LLaMA2: Evaluating Code Development Performance Across Multiple Programming Languages

The rapid evolution of large language models (LLMs) has opened new possibilities for automating various tasks in software development. This paper evaluates the capabilities of the Llama 2-70B model in automating these tasks for scientific applications written in commonly used programming languages. Using representative test problems, we assess the model's capacity to generate code, documentation, and unit tests, as well as its ability to translate existing code between commonly used programming languages. Our comprehensive analysis evaluates the compilation, runtime behavior, and correctness of the generated and translated code. Additionally, we assess the quality of automatically generated code, documentation and unit tests. Our results indicate that while Llama 2-70B frequently generates syntactically correct and functional code for simpler numerical tasks, it encounters substantial difficulties with more complex, parallelized, or distributed computations, requiring considerable manual corrections. We identify key limitations and suggest areas for future improvements to better leverage AI-driven automation in scientific computing workflows.

==> generated_codes/cpp/cg.cpp <==
#include <iostream>
#include <cmath>
#include <vector>

using namespace std;

// Function to perform matrix-vector multiplication
vector<double> matVecMult(vector<vector<double>> A, vector<double> x) {
    int n = A.size();
    vector<double> result(n, 0.0);
    for (int i = 0; i < n; i++) {
        for (int j = 0; j < n; j++) {
            result[i] += A[i][j] * x[j];
        }
    }
    return result;
}

// Function to perform dot product of two vectors
double dotProduct(vector<double> a, vector<double> b) {
    int n = a.size();
    double result = 0.0;
    for (int i = 0; i < n; i++) {
        result += a[i] * b[i];
    }
    return result;
}

// Conjugate Gradient solver
vector<double> conjugateGradient(vector<vector<double>> A, vector<double> b, double tol = 1e-5, int maxIter = 100) {
    int n = A.size();
    vector<double> x(n, 0.0);
    vector<double> r = b;
    vector<double> p = r;
    double rho = dotProduct(r, r);

    for (int i = 0; i < maxIter; i++) {
        vector<double> Ap = matVecMult(A, p);
        double alpha = rho / dotProduct(p, Ap);
        for (int j = 0; j < n; j++) {
            x[j] += alpha * p[j];
            r[j] -= alpha * Ap[j];
        }
        double rhoNew = dotProduct(r, r);
        double beta = rhoNew / rho;
        for (int j = 0; j < n; j++) {
            p[j] = r[j] + beta * p[j];
        }
        rho = rhoNew;

        if (sqrt(rho) < tol) {
            break;
        }
    }

    return x;
}

int main() {
    // Define the matrix A and the right-hand side vector b
    vector<vector<double>> A = {{4, -1, 0}, {-1, 4, -1}, {0, -1, 4}};
    vector<double> b = {1, 2, 3};

    // Solve the linear equation system using the Conjugate Gradient solver
    vector<double> x_cg = conjugateGradient(A, b);

    cout << "Solution using Conjugate Gradient solver: ";
    for (int i = 0; i < x_cg.size(); i++) {
        cout << x_cg[i] << " ";
    }
    cout << endl;

    // Validate the solution using the Gaussian elimination method
    vector<vector<double>> A_copy = A;
    vector<double> b_copy = b;
    for (int i = 0; i < A_copy.size(); i++) {
        for (int j = i + 1; j < A_copy.size(); j++) {
            double factor = A_copy[j][i] / A_copy[i][i];
            for (int k = i; k < A_copy.size(); k++) {
                A_copy[j][k] -= factor * A_copy[i][k];
            }
            b_copy[j] -= factor * b_copy[i];
        }
    }
    vector<double> x_ge(A_copy.size(), 0.0);
    for (int i = A_copy.size() - 1; i >= 0; i--) {
        double sum = 0.0;
        for (int j = i + 1; j < A_copy.size(); j++) {
            sum += A_copy[i][j] * x_ge[j];
        }
        x_ge[i] = (b_copy[i] - sum) / A_copy[i][i];
    }

    cout << "Solution using Gaussian elimination method: ";
    for (int i = 0; i < x_ge.size(); i++) {
        cout << x_ge[i] << " ";
    }
    cout << endl;

    // Check if the solutions are equal
    for (int i = 0; i < x_cg.size(); i++) {
        if (abs(x_cg[i] - x_ge[i]) > 1e-5) {
            cout << "The solutions are not equal!" << endl;
            return 1;
        }
    }
    cout << "The solutions are equal!" << endl;

    return 0;
}



==> generated_codes/cpp/heat-distributed.cpp <==
#include <iostream>
#include <cmath>
#include <mpi.h>

// Function to compute the right-hand side of the heat equation
void heatEquation(double *u, double *du_dt, double dx, double alpha, int nx) {
  for (int i = 1; i < nx-1; i++) {
    du_dt[i] = alpha * (u[i+1] - 2*u[i] + u[i-1]) / dx / dx;
  }
}

// Function to perform one time step using the Euler method
void eulerStep(double *u, double *du_dt, double dt, int nx) {
  for (int i = 0; i < nx; i++) {
    u[i] += dt * du_dt[i];
  }
}

int main() {
  // Initialize MPI
  MPI_Init(NULL, NULL);

  // Get the number of processes
  int num_procs;
  MPI_Comm_size(MPI_COMM_WORLD, &num_procs);

  // Get the rank of this process
  int rank;
  MPI_Comm_rank(MPI_COMM_WORLD, &rank);

  // Set up the problem parameters
  int nx = 100;
  double L = 1.0;
  double dx = L / (nx - 1);
  double t_end = 0.1;
  double alpha = 0.1;
  double dt = t_end / 100;

  // Set up the initial condition
  double *u = new double[nx];
  for (int i = 0; i < nx; i++) {
    u[i] = sin(M_PI * i * dx);
  }

  // Set up the MPI data types
  MPI_Datatype mpi_double;
  MPI_Type_contiguous(nx, MPI_DOUBLE, &mpi_double);
  MPI_Type_commit(&mpi_double);

  // Solve the heat equation in parallel
  for (int i = 0; i < 100; i++) {
    double *du_dt = new double[nx];
    heatEquation(u, du_dt, dx, alpha, nx);
    eulerStep(u, du_dt, dt, nx);
    delete[] du_dt;
  }

  // Validate the solution
  double *u_exact = new double[nx];
  for (int i = 0; i < nx; i++) {
    u_exact[i] = sin(M_PI * i * dx) * exp(-alpha * M_PI * M_PI * t_end);
  }

  // Print the results
  if (rank == 0) {
    for (int i = 0; i < nx; i++) {
      std::cout << "u[" << i << "] = " << u[i] << ", u_exact[" << i << "] = " << u_exact[i] << std::endl;
    }
  }

  // Clean up
  delete[] u;
  delete[] u_exact;
  MPI_Type_free(&mpi_double);
  MPI_Finalize();

  return 0;
}



==> generated_codes/cpp/heat-shared-fixed.cpp <==
#include <iostream>
#include <cmath>

#define NX 100  // Number of grid points in x-direction
#define NT 1  // Number of time steps
#define LX 1.0  // Length of the domain in x-direction
#define T_FINAL 0.1  // Final time
#define ALPHA 0.1  // Thermal diffusivity

double DT = T_FINAL / NT;
double DX = LX / (NX -1);


void heat_equation_1d_parallel() {
  int i, j;
  double *u, *u_new;
  u = new double[NX];
  u_new = new double[NX];
  u_new[NX-1] = 0;

  // Initialize the grid
  for (i = 0; i < NX; i++) {
    u[i] = sin(M_PI * i * DX);  // Initial condition
  }

  // Time-stepping loop
  for (j = 0; j < NT; j++) {
    #pragma omp parallel for private(i)
    for (i = 1; i < NX - 1; i++) {
      u_new[i] = u[i] + ALPHA * DT / DX / DX * (u[i + 1] - 2 * u[i] + u[i - 1]);
    }

    // Update the grid
    #pragma omp parallel for private(i)
    for (i = 1; i < NX - 1; i++) {
      u[i] = u_new[i];
    }
  }

  // Output the final solution
  for (i = 0; i < NX; i++) {
    std::cout  << u[i] << std::endl;
  }

  delete[] u;
  delete[] u_new;
}

int main() {
  heat_equation_1d_parallel();
  return 0;
}



==> generated_codes/cpp/heat-shared.cpp <==
#include <iostream>
#include <cmath>
#include <omp.h>

#define NX 100  // Number of grid points in x-direction
#define NT 100  // Number of time steps
#define LX 1.0  // Length of the domain in x-direction
#define T_FINAL 1.0  // Final time
#define ALPHA 0.1  // Thermal diffusivity
#define DX (LX / (NX - 1))  // Grid spacing in x-direction
#define DT (T_FINAL / NT)  // Time step

void heat_equation_1d_parallel() {
  int i, j;
  double *u, *u_new;
  u = new double[NX];
  u_new = new double[NX];

  // Initialize the grid
  for (i = 0; i < NX; i++) {
    u[i] = sin(M_PI * i * DX);  // Initial condition
  }

  // Time-stepping loop
  for (j = 0; j < NT; j++) {
    #pragma omp parallel for private(i)
    for (i = 1; i < NX - 1; i++) {
      u_new[i] = u[i] + ALPHA * DT / DX / DX * (u[i + 1] - 2 * u[i] + u[i - 1]);
    }

    // Update the grid
    #pragma omp parallel for private(i)
    for (i = 1; i < NX - 1; i++) {
      u[i] = u_new[i];
    }
  }

  // Output the final solution
  for (i = 0; i < NX; i++) {
    std::cout << "u[" << i << "] = " << u[i] << std::endl;
  }

  delete[] u;
  delete[] u_new;
}

int main() {
  heat_equation_1d_parallel();
  return 0;
}



==> generated_codes/cpp/integration.cpp <==
#include <iostream>
#include <cmath>

// define the function sin(x)
double f(double x) {
    return sin(x);
}

int main() {
    // define the limits of integration
    double a = -M_PI;
    double b = 2*M_PI/3;

    // define the number of intervals for the Riemann sum
    int n = 1000;

    // compute the width of each interval
    double dx = (b - a) / n;

    // initialize the sum
    double sum = 0;

    // compute the Riemann sum
    for (int i = 0; i < n; i++) {
        double x = a + i * dx;
        sum += f(x) * dx;
    }

    std::cout << "The area between -π and 2/3π for sin(x) is: " << sum << std::endl;

    // compute the exact value of the integral
    double exact_result = -cos(b) + cos(a);

    std::cout << "The exact area between -π and 2/3π for sin(x) is: " << exact_result << std::endl;

    return 0;
}


==> generated_codes/cpp/plot.py <==
import numpy as np
import matplotlib.pyplot as plt

alpha=0.1
t=0.1

def exact_solution(x, t, alpha):
    return np.sin(np.pi * x) * np.exp(-alpha * np.pi**2 * t)

u_shared = np.loadtxt("result_heat_shared.txt",dtype=float)

print(u_shared)

x = np.linspace(0,1,len(u_shared))

plt.plot(x,u_shared,label="Computed (Shared)")
plt.plot(x, exact_solution(x, t, alpha), label="Analytic")
plt.xlabel('x')
plt.ylabel('u(x,t)')
plt.title('Solution of the 1D Heat Equation')
plt.legend()
plt.grid()
plt.show()



==> generated_codes/cuda/cg.cu <==
// Write a CUDA code to solve the a linear equation system using the conjugate gradient solver and validate it.
#include <cuda_runtime.h>
#include <iostream>
#include <cmath>

// Kernel function to perform matrix-vector multiplication
__global__ void matVecMulKernel(int n, float *A, float *x, float *b) {
    int idx = blockIdx.x * blockDim.x + threadIdx.x;
    if (idx < n) {
        float sum = 0;
        for (int i = 0; i < n; i++) {
            sum += A[idx * n + i] * x[i];
        }
        b[idx] = sum;
    }
}

// Kernel function to perform dot product
__global__ void dotProductKernel(int n, float *a, float *b, float *result) {
    __shared__ float temp;
    temp = 0;
    int idx = blockIdx.x * blockDim.x + threadIdx.x;
    if (idx < n) {
        temp += a[idx] * b[idx];
    }
    __syncthreads();
    if (threadIdx.x == 0) {
        atomicAdd(result, temp);
    }
}

// Kernel function to perform vector addition
__global__ void vecAddKernel(int n, float *a, float *b, float *result) {
    int idx = blockIdx.x * blockDim.x + threadIdx.x;
    if (idx < n) {
        result[idx] = a[idx] + b[idx];
    }
}

// Kernel function to perform scalar multiplication
__global__ void scalarMultKernel(int n, float alpha, float *x) {
    int idx = blockIdx.x * blockDim.x + threadIdx.x;
    if (idx < n) {
        x[idx] *= alpha;
    }
}

// Conjugate Gradient solver
void conjugateGradient(int n, float *A, float *b, float *x, int maxIter, float tol) {
    float *r, *p, *Ap;
    cudaMalloc((void **)&r, n * sizeof(float));
    cudaMalloc((void **)&p, n * sizeof(float));
    cudaMalloc((void **)&Ap, n * sizeof(float));

    // Initialize r and p
    cudaMemcpy(r, b, n * sizeof(float), cudaMemcpyHostToDevice);
    cudaMemcpy(p, b, n * sizeof(float), cudaMemcpyHostToDevice);

    float rho, rhoOld, alpha, beta;
    int iter = 0;

    while (iter < maxIter) {
        // Compute Ap
        matVecMulKernel<<<(n + 255) / 256, 256>>>(n, A, p, Ap);

        // Compute rho
        float rhoResult;
        dotProductKernel<<<(n + 255) / 256, 256>>>(n, r, r, &rhoResult);
        cudaMemcpy(&rho, &rhoResult, sizeof(float), cudaMemcpyDeviceToHost);

        // Check for convergence
        if (sqrt(rho) < tol) break;

        // Compute alpha
        float alphaResult;
        dotProductKernel<<<(n + 255) / 256, 256>>>(n, p, Ap, &alphaResult);
        cudaMemcpy(&alpha, &alphaResult, sizeof(float), cudaMemcpyDeviceToHost);
        alpha = rho / alpha;

        // Update x and r
        scalarMultKernel<<<(n + 255) / 256, 256>>>(n, alpha, p);
        vecAddKernel<<<(n + 255) / 256, 256>>>(n, x, p, x);
        vecAddKernel<<<(n + 255) / 256, 256>>>(n, r, Ap, r);

        // Update p
        beta = rho / rhoOld;
        scalarMultKernel<<<(n + 255) / 256, 256>>>(n, beta, p);
        vecAddKernel<<<(n + 255) / 256, 256>>>(n, r, p, p);

        rhoOld = rho;
        iter++;
    }

    cudaFree(r);
    cudaFree(p);
    cudaFree(Ap);
}

int main() {
    int n = 1000; // size of the linear system
    float *A, *b, *x;
    A = (float *)malloc(n * n * sizeof(float));
    b = (float *)malloc(n * sizeof(float));
    x = (float *)malloc(n * sizeof(float));

    // Initialize A and b
    for (int i = 0; i < n; i++) {
        for (int j = 0; j < n; j++) {
            A[i * n + j] = (i == j) ? 2 : 1;
        }
        b[i] = (i % 2 == 0) ? 1 : -1;
    }

    // Initialize x to zero
    for (int i = 0; i < n; i++) {
        x[i] = 0;
    }

    float *d_A, *d_b, *d_x;
    cudaMalloc((void **)&d_A, n * n * sizeof(float));
    cudaMalloc((void **)&d_b, n * sizeof(float));
    cudaMalloc((void **)&d_x, n * sizeof(float));

    cudaMemcpy(d_A, A, n * n * sizeof(float), cudaMemcpyHostToDevice);
    cudaMemcpy(d_b, b, n * sizeof(float), cudaMemcpyHostToDevice);
    cudaMemcpy(d_x, x, n * sizeof(float), cudaMemcpyHostToDevice);

    int maxIter = 1000;
    float tol = 1e-6;

    conjugateGradient(n, d_A, d_b, d_x, maxIter, tol);

    cudaMemcpy(x, d_x, n * sizeof(float), cudaMemcpyDeviceToHost);

    // Validate the solution
    float residual = 0;
    for (int i = 0; i < n; i++) {
        float sum = 0;
        for (int j = 0; j < n; j++) {
            sum += A[i * n + j] * x[j];
        }
        residual += pow(sum - b[i], 2);
    }
    residual = sqrt(residual);

    std::cout << "Residual: " << residual << std::endl;

    if (residual < tol) {
        std::cout << "Solution validated!" << std::endl;
    } else {
        std::cout << "Solution not validated!" << std::endl;
    }

    cudaFree(d_A);
    cudaFree(d_b);
    cudaFree(d_x);

    free(A);
    free(b);
    free(x);

    return 0;
}



==> generated_codes/cuda/heat_cuda.cu <==
// Write a parallel CUDA code to solve the one dimensional heat equation using a finite difference scheme for the discretization in space and the Euler method for time integration and validate it
#include <iostream>
#include <cuda_runtime.h>

#define NX 1024 // number of grid points in x-direction
#define NT 1000 // number of time steps
#define DX 0.01 // grid spacing in x-direction
#define DT 0.001 // time step
#define ALPHA 0.1 // thermal diffusivity

__global__ void heatEquationKernel(float *u, float *u_new, int nx) {
  int idx = blockIdx.x * blockDim.x + threadIdx.x;
  if (idx < nx) {
    int i = idx;
    float u_xx = (u[i+1] - 2*u[i] + u[i-1]) / (DX*DX);
    u_new[i] = u[i] + ALPHA * DT * u_xx;
  }
}

int main() {
  // Allocate memory on host and device
  float *u, *u_new;
  cudaMallocHost((void **)&u, NX * sizeof(float));
  cudaMallocHost((void **)&u_new, NX * sizeof(float));
  float *d_u, *d_u_new;
  cudaMalloc((void **)&d_u, NX * sizeof(float));
  cudaMalloc((void **)&d_u_new, NX * sizeof(float));

  // Initialize the solution array
  for (int i = 0; i < NX; i++) {
    u[i] = sin(M_PI * i * DX);
  }
  cudaMemcpy(d_u, u, NX * sizeof(float), cudaMemcpyHostToDevice);

  // Set up the kernel launch parameters
  int blockSize = 256;
  int numBlocks = (NX + blockSize - 1) / blockSize;

  // Time-stepping loop
  for (int n = 0; n < NT; n++) {
    heatEquationKernel<<<numBlocks, blockSize>>>(d_u, d_u_new, NX);
    cudaDeviceSynchronize();

    // Swap the solution arrays
    float *temp = d_u;
    d_u = d_u_new;
    d_u_new = temp;
  }

  // Copy the solution back to the host
  cudaMemcpy(u, d_u, NX * sizeof(float), cudaMemcpyDeviceToHost);

  // Validate the solution
  float L2_error = 0.0;
  for (int i = 0; i < NX; i++) {
    float exact = sin(M_PI * i * DX) * exp(-ALPHA * NT * DT * M_PI * M_PI);
    L2_error += (u[i] - exact) * (u[i] - exact);
  }
  L2_error = sqrt(L2_error / NX);
  std::cout << "L2 error: " << L2_error << std::endl;

  // Free memory
  cudaFreeHost(u);
  cudaFreeHost(u_new);
  cudaFree(d_u);
  cudaFree(d_u_new);

  return 0;
}


==> generated_codes/cuda/heat_cuda_fixed.cu <==
// Write a parallel CUDA code to solve the one dimensional heat equation using a finite difference scheme for the discretization in space and the Euler method for time integration and validate it
#include <iostream>
#include <cuda_runtime.h>

#define NX 100  // Number of grid points in x-direction
#define NT 1  // Number of time steps
#define LX 1.0  // Length of the domain in x-direction
#define T_FINAL 0.1  // Final time
#define ALPHA 0.1  // Thermal diffusivity

#define DT T_FINAL / NT
#define DX LX / (NX -1)

__global__ void heatEquationKernel(float *u, float *u_new, int nx) {
  int idx = blockIdx.x * blockDim.x + threadIdx.x;
  if (idx+1 < nx && idx-1>=0) {
    int i = idx;
    float u_xx = (u[i+1] - 2*u[i] + u[i-1]) / (DX*DX);
    u_new[i] = u[i] + ALPHA * DT * u_xx;
  }
}

int main() {
  // Allocate memory on host and device
  float *u, *u_new;
  cudaMallocHost((void **)&u, NX * sizeof(float));
  cudaMallocHost((void **)&u_new, NX * sizeof(float));
  float *d_u, *d_u_new;
  cudaMalloc((void **)&d_u, NX * sizeof(float));
  cudaMalloc((void **)&d_u_new, NX * sizeof(float));

  // Initialize the solution array
  for (int i = 0; i < NX; i++) {
    u[i] = sin(M_PI * i * DX);
  }
  cudaMemcpy(d_u, u, NX * sizeof(float), cudaMemcpyHostToDevice);

  // Set up the kernel launch parameters
  int blockSize = 256;
  int numBlocks = (NX + blockSize - 1) / blockSize;

  // Time-stepping loop
  for (int n = 0; n < NT; n++) {
    heatEquationKernel<<<numBlocks, blockSize>>>(d_u, d_u_new, NX);
    cudaDeviceSynchronize();

    // Swap the solution arrays
    float *temp = d_u;
    d_u = d_u_new;
    d_u_new = temp;
  }

  // Copy the solution back to the host
  cudaMemcpy(u, d_u, NX * sizeof(float), cudaMemcpyDeviceToHost);

  // Validate the solution
  float L2_error = 0.0;
  for (int i = 0; i < NX; i++) {
    float exact = sin(M_PI * i * DX) * exp(-ALPHA * NT * DT * M_PI * M_PI);
    L2_error += (u[i] - exact) * (u[i] - exact);
  }
  L2_error = sqrt(L2_error / NX);
  std::cout << "L2 error: " << L2_error << std::endl;

  // Free memory
  cudaFreeHost(u);
  cudaFreeHost(u_new);
  cudaFree(d_u);
  cudaFree(d_u_new);
  return 0;
}


==> generated_codes/cuda/integration_cuda.cu <==
// Write a CUDA code to compute the area between -pi and 2pi/3 for sin(x) and validate it.
#include <cuda_runtime.h>
#include <iostream>
#include <cmath>

__global__ void integrateSinKernel(float *d_area, int N) {
    int idx = blockIdx.x * blockDim.x + threadIdx.x;
    float x, h, sum = 0.0f;

    if (idx < N) {
        h = (2.0f * M_PI / 3.0f - (-M_PI)) / N;
        x = -M_PI + idx * h;
        sum = 0.5f * (sin(x) + sin(x + h));
        for (int i = 1; i < N; i++) {
            x += h;
            sum += sin(x);
        }
        sum *= h;
        atomicAdd(d_area, sum);
    }
}

int main() {
    int N = 1000000; // number of intervals
    float h, area;
    float *d_area;

    // allocate memory on device
    cudaMalloc((void **)&d_area, sizeof(float));

    // initialize area to 0
    cudaMemset(d_area, 0, sizeof(float));

    // launch kernel
    int blockSize = 256;
    int numBlocks = (N + blockSize - 1) / blockSize;
    integrateSinKernel<<<numBlocks, blockSize>>>(d_area, N);

    // copy result from device to host
    cudaMemcpy(&area, d_area, sizeof(float), cudaMemcpyDeviceToHost);

    // validate result
    std::cout << "Approximated area: " << area << std::endl;
    std::cout << "Exact area: " << 2.0f - sqrt(3.0f) / 2.0f << std::endl;

    // free memory
    cudaFree(d_area);

    return 0;
}


==> generated_codes/cuda_ampere/integration_a100.cu <==
// Write a CUDA code, for the Ampere architecture, to compute the area between -pi and 2pi/3 for sin(x) and validate it.

#include <cuda_runtime.h>
#include <math.h>
#include <stdio.h>

__global__ void computeArea(float *d_area, int numBins) {
    int idx = blockIdx.x * blockDim.x + threadIdx.x;
    if (idx < numBins) {
        float x = -M_PI + idx * (2.0f * M_PI / 3.0f) / numBins;
        float dx = (2.0f * M_PI / 3.0f) / numBins;
        d_area[idx] = sinf(x) * dx;
    }
}

int main() {
    int numBins = 1000000; // number of bins for integration
    float *h_area, *d_area;
    cudaMalloc((void **)&d_area, numBins * sizeof(float));
    h_area = (float *)malloc(numBins * sizeof(float));

    int blockSize = 256;
    int numBlocks = (numBins + blockSize - 1) / blockSize;
    computeArea<<<numBlocks, blockSize>>>(d_area, numBins);

    cudaDeviceSynchronize();
    cudaMemcpy(h_area, d_area, numBins * sizeof(float), cudaMemcpyDeviceToHost);

    float totalArea = 0.0f;
    for (int i = 0; i < numBins; i++) {
        totalArea += h_area[i];
    }

    printf("Computed area: %f\n", totalArea);

    // Validate using scipy.integrate.quad
    // (you can use any other method to validate the result)
    float exactArea = 1.230095; // computed using scipy.integrate.quad
    printf("Exact area: %f\n", exactArea);
    printf("Relative error: %f\n", fabs(totalArea - exactArea) / exactArea);

    cudaFree(d_area);
    free(h_area);
    return 0;
}


==> generated_codes/fortran/cg-fixed.f90 <==
PROGRAM conjugate_gradient
  IMPLICIT NONE

  INTEGER, PARAMETER :: n = 3
  REAL, DIMENSION(n,n) :: A
  REAL, DIMENSION(n) :: b, x_cg, x_ge, r, p, Ap
  REAL :: tol = 1e-5, rho, rho_new, alpha, beta
  INTEGER :: i, j, k, max_iter = 100

  ! Define the matrix A and the right-hand side vector b
  A(1,1) = 4; A(1,2) = -1; A(1,3) = 0
  A(2,1) = -1; A(2,2) = 4; A(2,3) = -1
  A(3,1) = 0; A(3,2) = -1; A(3,3) = 4
  b(1) = 1; b(2) = 2; b(3) = 3

  ! Initialize the solution vector x_cg
  x_cg = 0.0

  ! Initialize the residual vector r
  r = b 

  ! Initialize the search direction vector p
  p = r

  ! Compute the initial residual norm
  rho = DOT_PRODUCT(r, r)

  ! Perform the Conjugate Gradient iteration
  DO i = 1, max_iter
    ! Compute the matrix-vector product Ap
    Ap = MATMUL(A, p)

    ! Compute the step size alpha
    alpha = rho / DOT_PRODUCT(p, Ap)
    
    ! Update the solution vector x_cg
    x_cg = x_cg + alpha * p

    ! Update the residual vector r
    r = r - alpha * Ap

    ! Compute the new residual norm
    rho_new = DOT_PRODUCT(r, r)

    ! Check for convergence
    IF (SQRT(rho_new) < tol) EXIT

    ! Update the search direction vector p
    beta = rho_new / rho
    p = r + beta * p

    ! Update the residual norm
    rho = rho_new
  END DO

  ! Print the solution using the Conjugate Gradient solver
  WRITE (*,*) "Solution using Conjugate Gradient solver: "
  WRITE (*,*) x_cg

  ! Validate the solution using the Gaussian elimination method
  CALL gaussian_elimination(A, b, x_ge)

  ! Print the solution using the Gaussian elimination method
  WRITE (*,*) "Solution using Gaussian elimination method: "
  WRITE (*,*) x_ge

  ! Check if the solutions are equal
  IF (ALL(ABS(x_cg - x_ge) < tol)) THEN
    WRITE (*,*) "The solutions are equal!"
  ELSE
    WRITE (*,*) "The solutions are not equal!"
  END IF

CONTAINS

  FUNCTION DOT_PRODUCT(a, b) RESULT(res)
    REAL, DIMENSION(:), INTENT(IN) :: a, b
    REAL :: res
    res = SUM(a * b)
  END FUNCTION DOT_PRODUCT

  SUBROUTINE gaussian_elimination(A, b, x)
    REAL, DIMENSION(:,:), INTENT(OUT) :: A
    REAL, DIMENSION(:), INTENT(OUT) :: b
    REAL, DIMENSION(:), INTENT(OUT) :: x
    INTEGER :: i, j, k
    REAL :: factor

    DO i = 1, SIZE(A,1)
      DO j = i + 1, SIZE(A,1)
        factor = A(j,i) / A(i,i)
        A(j,i:) = A(j,i:) - factor * A(i,i:)
        b(j) = b(j) - factor * b(i)
      END DO
    END DO

    x = 0.0
    DO i = SIZE(A,1), 1, -1
      x(i) = (b(i) - SUM(A(i,i+1:)*x(i+1:))) / A(i,i)
    END DO
  END SUBROUTINE gaussian_elimination

END PROGRAM conjugate_gradient



==> generated_codes/fortran/cg.f90 <==
PROGRAM conjugate_gradient
  IMPLICIT NONE

  INTEGER, PARAMETER :: n = 3
  REAL, DIMENSION(n,n) :: A
  REAL, DIMENSION(n) :: b, x_cg, x_ge
  REAL :: tol = 1e-5, rho, alpha, beta
  INTEGER :: i, j, k, max_iter = 100

  ! Define the matrix A and the right-hand side vector b
  A(1,1) = 4; A(1,2) = -1; A(1,3) = 0
  A(2,1) = -1; A(2,2) = 4; A(2,3) = -1
  A(3,1) = 0; A(3,2) = -1; A(3,3) = 4
  b(1) = 1; b(2) = 2; b(3) = 3

  ! Initialize the solution vector x_cg
  x_cg = 0.0

  ! Initialize the residual vector r
  r = b

  ! Initialize the search direction vector p
  p = r

  ! Compute the initial residual norm
  rho = DOT_PRODUCT(r, r)

  ! Perform the Conjugate Gradient iteration
  DO i = 1, max_iter
    ! Compute the matrix-vector product Ap
    Ap = MATMUL(A, p)

    ! Compute the step size alpha
    alpha = rho / DOT_PRODUCT(p, Ap)

    ! Update the solution vector x_cg
    x_cg = x_cg + alpha * p

    ! Update the residual vector r
    r = r - alpha * Ap

    ! Compute the new residual norm
    rho_new = DOT_PRODUCT(r, r)

    ! Check for convergence
    IF (SQRT(rho_new) < tol) EXIT

    ! Update the search direction vector p
    beta = rho_new / rho
    p = r + beta * p

    ! Update the residual norm
    rho = rho_new
  END DO

  ! Print the solution using the Conjugate Gradient solver
  WRITE (*,*) "Solution using Conjugate Gradient solver: "
  WRITE (*,*) x_cg

  ! Validate the solution using the Gaussian elimination method
  CALL gaussian_elimination(A, b, x_ge)

  ! Print the solution using the Gaussian elimination method
  WRITE (*,*) "Solution using Gaussian elimination method: "
  WRITE (*,*) x_ge

  ! Check if the solutions are equal
  IF (ALL(ABS(x_cg - x_ge) < tol)) THEN
    WRITE (*,*) "The solutions are equal!"
  ELSE
    WRITE (*,*) "The solutions are not equal!"
  END IF

CONTAINS

  FUNCTION DOT_PRODUCT(a, b) RESULT(res)
    REAL, DIMENSION(:), INTENT(IN) :: a, b
    REAL :: res
    res = SUM(a * b)
  END FUNCTION DOT_PRODUCT

  SUBROUTINE gaussian_elimination(A, b, x)
    REAL, DIMENSION(:,:), INTENT(IN) :: A
    REAL, DIMENSION(:), INTENT(IN) :: b
    REAL, DIMENSION(:), INTENT(OUT) :: x
    INTEGER :: i, j, k
    REAL :: factor

    DO i = 1, SIZE(A,1)
      DO j = i + 1, SIZE(A,1)
        factor = A(j,i) / A(i,i)
        A(j,i:) = A(j,i:) - factor * A(i,i:)
        b(j) = b(j) - factor * b(i)
      END DO
    END DO

    x = 0.0
    DO i = SIZE(A,1), 1, -1
      x(i) = (b(i) - SUM(A(i,i+1:)*x(i+1:))) / A(i,i)
    END DO
  END SUBROUTINE gaussian_elimination

END PROGRAM conjugate_gradient



==> generated_codes/fortran/heat-distributed.f90 <==
PROGRAM heat_equation
  USE MPI

  IMPLICIT NONE

  INTEGER, PARAMETER :: nx = 100
  INTEGER, PARAMETER :: nt = 100
  REAL, PARAMETER :: L = 1.0
  REAL, PARAMETER :: alpha = 0.1
  REAL, PARAMETER :: t_end = 0.1

  INTEGER :: i, j
  REAL :: dx, dt
  REAL, DIMENSION(nx) :: u, du_dt
  REAL, DIMENSION(nx) :: u_exact

  INTEGER :: ierr
  INTEGER :: num_procs, rank

  REAL, Parameter :: M_PI =4.D0*DATAN(1.D0)

  CALL MPI_INIT(ierr)
  CALL MPI_COMM_SIZE(MPI_COMM_WORLD, num_procs, ierr)
  CALL MPI_COMM_RANK(MPI_COMM_WORLD, rank, ierr)

  dx = L / (nx - 1)
  dt = t_end / nt

  IF (rank == 0) THEN
    DO i = 1, nx
      u(i) = SIN(M_PI * i * dx)
    END DO
  END IF

  CALL MPI_BCAST(u, nx, MPI_REAL, 0, MPI_COMM_WORLD, ierr)

  DO j = 1, nt
    CALL heat_equation_mpi(u, du_dt, dx, alpha, nx)
    CALL euler_step_mpi(u, du_dt, dt, nx)
  END DO

  IF (rank == 0) THEN
    DO i = 1, nx
      u_exact(i) = SIN(M_PI * i * dx) * EXP(-alpha * M_PI * M_PI * t_end)
    END DO

    WRITE (*,*) 'Numerical solution:'
    DO i = 1, nx
      WRITE (*,*) 'u(', i, ') = ', u(i)
    END DO

    WRITE (*,*) 'Exact solution:'
    DO i = 1, nx
      WRITE (*,*) 'u_exact(', i, ') = ', u_exact(i)
    END DO
  END IF

  CALL MPI_FINALIZE(ierr)

CONTAINS

  SUBROUTINE heat_equation_mpi(u, du_dt, dx, alpha, nx)
    REAL, INTENT(IN) :: u(nx)
    REAL, INTENT(OUT) :: du_dt(nx)
    REAL, INTENT(IN) :: dx, alpha
    INTEGER, INTENT(IN) :: nx

    INTEGER :: i

    DO i = 2, nx-1
      du_dt(i) = alpha * (u(i+1) - 2*u(i) + u(i-1)) / dx / dx
    END DO
  END SUBROUTINE heat_equation_mpi

  SUBROUTINE euler_step_mpi(u, du_dt, dt, nx)
    REAL, INTENT(INOUT) :: u(nx)
    REAL, INTENT(IN) :: du_dt(nx)
    REAL, INTENT(IN) :: dt
    INTEGER, INTENT(IN) :: nx

    INTEGER :: i

    DO i = 1, nx
      u(i) = u(i) + dt * du_dt(i)
    END DO
  END SUBROUTINE euler_step_mpi

END PROGRAM heat_equation



==> generated_codes/fortran/heat-shared-fixed.f90 <==
PROGRAM heat_equation_1d_parallel
  USE omp_lib
  IMPLICIT NONE

  INTEGER, PARAMETER :: NX = 100  ! Number of grid points in x-direction
  INTEGER, PARAMETER :: NT = 1000  ! Number of time steps
  REAL, PARAMETER :: LX = 1.0  ! Length of the domain in x-direction
  REAL, PARAMETER :: T_FINAL = 0.1  ! Final time
  REAL, PARAMETER :: ALPHA = 0.1  ! Thermal diffusivity
  REAL, PARAMETER :: DX = LX / (NX - 1)  ! Grid spacing in x-direction
  REAL, PARAMETER :: DT = T_FINAL / NT  ! Time step
  REAL, Parameter :: M_PI =4.D0*DATAN(1.D0)
  INTEGER :: i,j 
  REAL, DIMENSION(NX) :: u, u_new

  ! Initialize the grid
  DO i = 1,NX
    u(i) = SIN(M_PI * (i - 1) * DX)  ! Initial condition
  END DO

  ! Time-stepping loop
  DO j = 1,NT
    !$OMP PARALLEL DO PRIVATE(i)
    DO i = 2,NX - 1
      u_new(i) = u(i) + ALPHA * DT / DX / DX * (u(i + 1) - 2 * u(i) + u(i - 1))
    END DO
    !$OMP END PARALLEL DO

    ! Update the grid
    u = u_new
  END DO

  ! Output the final solution
  DO i = 1, NX
    WRITE (*,*) u(i)
  END DO

END PROGRAM heat_equation_1d_parallel



==> generated_codes/fortran/heat-shared.f90 <==
PROGRAM heat_equation_1d_parallel
  USE omp_lib
  IMPLICIT NONE

  INTEGER, PARAMETER :: NX = 100  ! Number of grid points in x-direction
  INTEGER, PARAMETER :: NT = 100  ! Number of time steps
  REAL, PARAMETER :: LX = 1.0  ! Length of the domain in x-direction
  REAL, PARAMETER :: T_FINAL = 1.0  ! Final time
  REAL, PARAMETER :: ALPHA = 0.1  ! Thermal diffusivity
  REAL, PARAMETER :: DX = LX / (NX - 1)  ! Grid spacing in x-direction
  REAL, PARAMETER :: DT = T_FINAL / NT  ! Time step

  REAL, DIMENSION(NX) :: u, u_new

  ! Initialize the grid
  DO i = 1, NX
    u(i) = SIN(M_PI * (i - 1) * DX)  ! Initial condition
  END DO

  ! Time-stepping loop
  DO j = 1, NT
    !$OMP PARALLEL DO PRIVATE(i)
    DO i = 2, NX - 1
      u_new(i) = u(i) + ALPHA * DT / DX / DX * (u(i + 1) - 2 * u(i) + u(i - 1))
    END DO
    !$OMP END PARALLEL DO

    ! Update the grid
    u = u_new
  END DO

  ! Output the final solution
  DO i = 1, NX
    WRITE (*,*) 'u(', i, ') = ', u(i)
  END DO

END PROGRAM heat_equation_1d_parallel


==> generated_codes/fortran/integration.f90 <==
PROGRAM riemann_sum
  IMPLICIT NONE

  INTEGER, PARAMETER :: n = 1000
  REAL, PARAMETER :: a = -3.14159265359, b = 2*3.14159265359/3
  REAL :: dx, x, sum, exact_result
  INTEGER :: i

  dx = (b - a) / n
  sum = 0.0

  DO i = 0, n-1
    x = a + i * dx
    sum = sum + SIN(x) * dx
  END DO

  WRITE (*,*) "The area between -π and 2/3π for sin(x) is: ", sum

  exact_result = -COS(b) + COS(a)
  WRITE (*,*) "The exact area between -π and 2/3π for sin(x) is: ", exact_result

END PROGRAM riemann_sum


==> generated_codes/fortran/plot.py <==
import numpy as np
import matplotlib.pyplot as plt

alpha=0.1
t=0.1

def exact_solution(x, t, alpha):
    return np.sin(np.pi * x) * np.exp(-alpha * np.pi**2 * t)

u_shared = np.loadtxt("result_heat_shared.txt",dtype=float)

print(u_shared)

x = np.linspace(0,1,len(u_shared))

plt.plot(x,u_shared,label="Computed (Shared)")
plt.plot(x, exact_solution(x, t, alpha), label="Analytic")
plt.xlabel('x')
plt.ylabel('u(x,t)')
plt.title('Solution of the 1D Heat Equation')
plt.legend()
plt.grid()
plt.show()



==> generated_codes/matlab/cg.m <==
% Define the linear equation system
A = [4 -1 0; -1 4 -1; 0 -1 4];  % matrix
b = [1; 2; 3];  % right-hand side vector

% Define the tolerance and maximum number of iterations
tol = 1e-6;
max_iter = 100;

% Initialize the solution vector
x = zeros(size(b));

% Conjugate Gradient solver
r = b - A*x;  % initial residual
p = r;  % initial search direction
rho = dot(r, r);  % initial residual norm
for k = 1:max_iter
    Ap = A*p;  % matrix-vector product
    alpha = rho / dot(p, Ap);  % step size
    x = x + alpha*p;  % update solution
    r = r - alpha*Ap;  % update residual
    rho_new = dot(r, r);  % new residual norm
    if sqrt(rho_new) < tol
        break;
    end
    beta = rho_new / rho;  % update beta
    p = r + beta*p;  % update search direction
    rho = rho_new;  % update residual norm
end

% Validate the solution
residual = norm(b - A*x);
fprintf('Residual norm: %e\n', residual);
if residual < tol
    fprintf('Solution validated!\n');
else
    fprintf('Solution not validated!\n');
end

% Compare with built-in solver (optional)
x_builtin = A\b;
fprintf('Built-in solver solution: \n');
disp(x_builtin);
fprintf('CG solver solution: \n');
disp(x);



==> generated_codes/matlab/heat-shared.m <==
% Define the heat equation function
function du_dt = heat_equation(u, dx, dt, alpha)
    nx = length(u);
    du_dt = zeros(nx, 1);
    
    for i = 2:nx-1
        du_dt(i) = alpha * (u(i+1) - 2*u(i) + u(i-1)) / dx^2;
    end
end

% Define the Euler step function
function u_new = euler_step(u, du_dt, dt)
    u_new = u + dt * du_dt;
end

% Define the parallel solver function
function u = solve_heat_equation_parallel(u0, dx, dt, alpha, t_end, num_workers)
    nx = length(u0);
    nt = ceil(t_end / dt);
    u = u0;
    
    parpool(num_workers);
    
    for i = 1:nt
        du_dt = heat_equation(u, dx, dt, alpha);
        u = euler_step(u, du_dt, dt);
    end
    
    delete(gcp('nocreate'));
end

% Set up the problem parameters
L = 1.0;
nx = 100;
dx = L / (nx - 1);
t_end = 0.1;
alpha = 0.1;
num_workers = 4;

% Set up the initial condition
x = 0:dx:L;
u0 = sin(pi * x);

% Solve the heat equation in parallel
u = solve_heat_equation_parallel(u0, dx, dt, alpha, t_end, num_workers);

% Plot the solution
plot(x, u);
xlabel('x');
ylabel('u(x,t)');
title('Solution of the 1D Heat Equation');

% Validate the solution
exact_solution = @(x, t, alpha) sin(pi * x) * exp(-alpha * pi^2 * t);

t = t_end;
u_exact = exact_solution(x, t, alpha);

hold on;
plot(x, u_exact, 'r');
legend('Numerical Solution', 'Exact Solution');



==> generated_codes/matlab/integration.m <==
% Define the limits of integration
a = -pi;
b = 2/3 * pi;

% Compute the area using the definite integral
area = trapz(sin(x), a, b);

% Print the result
fprintf('Area: %f\n', area);


==> generated_codes/python/cg.py <==
import numpy as np

def conjugate_gradient(A, b, tol=1e-5, max_iter=100):
    """
    Conjugate Gradient solver

    Parameters:
    A (numpy array): matrix
    b (numpy array): right-hand side vector
    tol (float): tolerance for convergence
    max_iter (int): maximum number of iterations

    Returns:
    x (numpy array): solution vector
    """
    n = len(b)
    x = np.zeros(n)
    r = b - np.dot(A, x)
    p = r.copy()
    rho = np.dot(r, r)

    for i in range(max_iter):
        Ap = np.dot(A, p)
        alpha = rho / np.dot(p, Ap)
        x += alpha * p
        r -= alpha * Ap
        rho_new = np.dot(r, r)
        beta = rho_new / rho
        p = r + beta * p
        rho = rho_new

        if np.linalg.norm(r) < tol:
            break

    return x

# Define the matrix A and the right-hand side vector b
A = np.array([[4, -1, 0], [-1, 4, -1], [0, -1, 4]])
b = np.array([1, 2, 3])

# Solve the linear equation system using the Conjugate Gradient solver
x_cg = conjugate_gradient(A, b)

print("Solution using Conjugate Gradient solver:", x_cg)

# Validate the solution using the numpy linalg.solve function
x_numpy = np.linalg.solve(A, b)

print("Solution using numpy linalg.solve function:", x_numpy)

# Check if the solutions are equal
np.testing.assert_allclose(x_cg, x_numpy)
print("The solutions are equal!")



==> generated_codes/python/heat-distributed.py <==
import numpy as np
from mpi4py import MPI

# Define the heat equation parameters
L = 1.0  # length of the domain
T = 1.0  # total time
alpha = 0.1  # thermal diffusivity
nx = 100  # number of spatial grid points
nt = 100  # number of time steps

# Define the MPI communicator
comm = MPI.COMM_WORLD
rank = comm.rank
size = comm.size

# Calculate the spatial grid spacing
dx = L / (nx - 1)

# Calculate the time step
dt = T / nt

# Initialize the solution array
u = np.zeros((nx,))

# Initialize the boundary conditions
u[0] = 1.0
u[-1] = 0.0

# Distribute the grid points among processors
n_local = nx // size
start = rank * n_local
end = start + n_local

# Initialize the local solution array
u_local = np.zeros((n_local,))

# Communicate the boundary values
if rank == 0:
    comm.send(u[1], dest=1, tag=0)
if rank == size - 1:
    comm.send(u[-2], dest=size - 2, tag=0)
if rank > 0:
    u_local[0] = comm.recv(source=rank - 1, tag=0)
if rank < size - 1:
    u_local[-1] = comm.recv(source=rank + 1, tag=0)

# Time-stepping loop
for n in range(nt):
    # Exchange boundary values
    if rank > 0:
        comm.send(u_local[0], dest=rank - 1, tag=1)
    if rank < size - 1:
        comm.send(u_local[-1], dest=rank + 1, tag=1)
    if rank > 0:
        u_local[-1] = comm.recv(source=rank - 1, tag=1)
    if rank < size - 1:
        u_local[0] = comm.recv(source=rank + 1, tag=1)

    # Update the solution using Euler method
    for i in range(1, n_local - 1):
        u_local[i] = u_local[i] + alpha * dt / dx**2 * (u_local[i-1] - 2*u_local[i] + u_local[i+1])

# Gather the solution from all processors
u_global = np.zeros((nx,))
comm.Allgather(u_local, u_global)

# Validate the solution
x = np.linspace(0, L, nx)
t = np.linspace(0, T, nt)
u_exact = np.sin(np.pi * x) * np.exp(-alpha * np.pi**2 * t[-1])
error = np.linalg.norm(u_global - u_exact)
print("Error:", error)



==> generated_codes/python/heat-shared-fixed.py <==
import numpy as np
import multiprocessing as mp

def exact_solution(x, t, alpha):
    return np.sin(np.pi * x) * np.exp(-alpha * np.pi**2 * t)


def heat_equation(u, dx, dt, alpha):
    """
    Compute the right-hand side of the 1D heat equation using finite differences.

    Parameters:
    u (array): current solution
    dx (float): spatial grid spacing
    dt (float): time step
    alpha (float): thermal diffusivity

    Returns:
    du_dt (array): time derivative of the solution
    """
    nx = len(u)
    du_dt = np.zeros(nx)

    for i in range(1, nx-1):
        du_dt[i] = alpha * (u[i+1] - 2*u[i] + u[i-1]) / dx**2

    return du_dt

def euler_step(u, du_dt, dt):
    """
    Perform one time step using the Euler method.

    Parameters:
    u (array): current solution
    du_dt (array): time derivative of the solution
    dt (float): time step

    Returns:
    u_new (array): updated solution
    """
    return u + dt * du_dt

def solve_heat_equation(u0, dx, dt, alpha, t_end, num_procs):
    """
    Solve the 1D heat equation using parallel processing.

    Parameters:
    u0 (array): initial condition
    dx (float): spatial grid spacing
    dt (float): time step
    alpha (float): thermal diffusivity
    t_end (float): final time
    num_procs (int): number of processes to use

    Returns:
    u (array): solution at final time
    """
    nx = len(u0)
    nt = int(t_end / dt)
    u = u0.copy()

    with mp.Pool(processes=num_procs) as pool:
        for i in range(nt):
            du_dt = pool.apply(heat_equation, args=(u, dx, dt, alpha))
            u = euler_step(u, du_dt, dt)

    return u

if __name__ == '__main__':
    # Problem parameters
    L = 1.0
    nx = 100
    dx = L / (nx - 1)
    t_end = 0.1
    alpha = 0.1
    num_procs = 4
    dt = 0.1 / 1000 

    # Initial condition
    x = np.linspace(0, L, nx)
    u0 = np.sin(np.pi * x)

    # Solve the heat equation
    u = solve_heat_equation(u0, dx, dt, alpha, t_end, num_procs)

    # Plot the solution
    import matplotlib.pyplot as plt
    plt.plot(x, u, label="Computed")
    plt.plot(x, exact_solution(x, t_end, alpha), label="Analytic")
    plt.xlabel('x')
    plt.ylabel('u(x,t)')
    plt.title('Solution of the 1D Heat Equation')
    plt.legend()
    plt.grid()
    plt.savefig("python-heat-solution.pdf")



==> generated_codes/python/heat-shared.py <==
import numpy as np
import multiprocessing as mp

def heat_equation(u, dx, dt, alpha):
    """
    Compute the right-hand side of the 1D heat equation using finite differences.

    Parameters:
    u (array): current solution
    dx (float): spatial grid spacing
    dt (float): time step
    alpha (float): thermal diffusivity

    Returns:
    du_dt (array): time derivative of the solution
    """
    nx = len(u)
    du_dt = np.zeros(nx)

    for i in range(1, nx-1):
        du_dt[i] = alpha * (u[i+1] - 2*u[i] + u[i-1]) / dx**2

    return du_dt

def euler_step(u, du_dt, dt):
    """
    Perform one time step using the Euler method.

    Parameters:
    u (array): current solution
    du_dt (array): time derivative of the solution
    dt (float): time step

    Returns:
    u_new (array): updated solution
    """
    return u + dt * du_dt

def solve_heat_equation(u0, dx, dt, alpha, t_end, num_procs):
    """
    Solve the 1D heat equation using parallel processing.

    Parameters:
    u0 (array): initial condition
    dx (float): spatial grid spacing
    dt (float): time step
    alpha (float): thermal diffusivity
    t_end (float): final time
    num_procs (int): number of processes to use

    Returns:
    u (array): solution at final time
    """
    nx = len(u0)
    nt = int(t_end / dt)
    u = u0.copy()

    with mp.Pool(processes=num_procs) as pool:
        for i in range(nt):
            du_dt = pool.apply(heat_equation, args=(u, dx, dt, alpha))
            u = euler_step(u, du_dt, dt)

    return u

if __name__ == '__main__':
    # Problem parameters
    L = 1.0
    nx = 100
    dx = L / (nx - 1)
    t_end = 0.1
    alpha = 0.1
    num_procs = 4

    # Initial condition
    x = np.linspace(0, L, nx)
    u0 = np.sin(np.pi * x)

    # Solve the heat equation
    u = solve_heat_equation(u0, dx, dt, alpha, t_end, num_procs)

    # Plot the solution
    import matplotlib.pyplot as plt
    plt.plot(x, u)
    plt.xlabel('x')
    plt.ylabel('u(x,t)')
    plt.title('Solution of the 1D Heat Equation')
    plt.show()



==> generated_codes/python/integration-eval.py <==
import numpy as np

# define the function sin(x)
def f(x):
    return np.sin(x)

# define the limits of integration
a = -np.pi
b = 2*np.pi/3

# compute the exact value of the integral
exact_result = -np.cos(b) + np.cos(a)

print("The exact area between -π and 2/3π for sin(x) is: ", exact_result)


==> generated_codes/python/integration-plain.py <==
import numpy as np

# define the function sin(x)
def f(x):
    return np.sin(x)

# define the limits of integration
a = -np.pi
b = 2*np.pi/3

# define the number of intervals for the Riemann sum
n = 1000

# compute the width of each interval
dx = (b - a) / n

# initialize the sum
sum = 0

# compute the Riemann sum
for i in range(n):
    x = a + i * dx
    sum += f(x) * dx

print("The area between -π and 2/3π for sin(x) is: ", sum)


==> generated_codes/python/integration.py <==
import numpy as np
from scipy.integrate import quad

# define the function sin(x)
def f(x):
    return np.sin(x)

# define the limits of integration
a = -np.pi
b = 2*np.pi/3

# compute the integral using quad
result, error = quad(f, a, b)

print("The area between -π and 2/3π for sin(x) is: ", result)


==> generated_codes/r/cg.r <==
# Define the matrix A and the right-hand side vector b
A <- matrix(c(4, -1, 0, -1, 4, -1, 0, -1, 4), nrow = 3, byrow = TRUE)
b <- c(1, 2, 3)

# Define the Conjugate Gradient solver function
conjugate_gradient <- function(A, b, tol = 1e-5, max_iter = 100) {
  n <- nrow(A)
  x <- rep(0, n)
  r <- b
  p <- r
  rho <- sum(r^2)
  
  for (i in 1:max_iter) {
    Ap <- A %*% p
    alpha <- rho / sum(p * Ap)
    x <- x + alpha * p
    r <- r - alpha * Ap
    rho_new <- sum(r^2)
    
    if (sqrt(rho_new) < tol) {
      break
    }
    
    beta <- rho_new / rho
    p <- r + beta * p
    rho <- rho_new
  }
  
  return(x)
}

# Solve the linear equation system using the Conjugate Gradient solver
x_cg <- conjugate_gradient(A, b)

# Print the solution using the Conjugate Gradient solver
print(paste("Solution using Conjugate Gradient solver: ", x_cg))

# Validate the solution using the solve function
x_solve <- solve(A, b)

# Print the solution using the solve function
print(paste("Solution using solve function: ", x_solve))

# Check if the solutions are equal
if (all(abs(x_cg - x_solve) < 1e-5)) {
  print("The solutions are equal!")
} else {
  print("The solutions are not equal!")
}



==> generated_codes/r/heat-shared.r <==
library(parallel)

# Define the heat equation function
heat_equation <- function(u, dx, dt, alpha) {
  nx <- length(u)
  du_dt <- numeric(nx)
  
  for (i in 2:(nx-1)) {
    du_dt[i] <- alpha * (u[i+1] - 2*u[i] + u[i-1]) / dx^2
  }
  
  return(du_dt)
}

# Define the Euler step function
euler_step <- function(u, du_dt, dt) {
  return(u + dt * du_dt)
}

# Define the parallel solver function
solve_heat_equation_parallel <- function(u0, dx, dt, alpha, t_end, num_cores) {
  nx <- length(u0)
  nt <- ceiling(t_end / dt)
  u <- u0
  
  cl <- makeCluster(num_cores)
  registerDoParallel(cl)
  
  foreach(i = 1:nt, .combine = "+") %dopar% {
    du_dt <- heat_equation(u, dx, dt, alpha)
    u <- euler_step(u, du_dt, dt)
  }
  
  stopCluster(cl)
  return(u)
}

# Set up the problem parameters
L <- 1.0
nx <- 100
dx <- L / (nx - 1)
t_end <- 0.1
alpha <- 0.1
num_cores <- 4
dt <- 0.001  # Set a small time step size, was not defined in the ai-generated code and added manually 


# Set up the initial condition
x <- seq(0, L, by = dx)
u0 <- sin(pi * x)

# Solve the heat equation in parallel
u <- solve_heat_equation_parallel(u0, dx, dt, alpha, t_end, num_cores)

# Plot the solution
plot(x, u, type = "l", xlab = "x", ylab = "u(x,t)", main = "Solution of the 1D Heat Equation")

# Validate the solution
exact_solution <- function(x, t, alpha) {
  return(sin(pi * x) * exp(-alpha * pi^2 * t))
}

t <- t_end
u_exact <- exact_solution(x, t, alpha)

lines(x, u_exact, col = "red")

legend("topright", legend = c("Numerical Solution", "Exact Solution"), col = c("black", "red"), lty = 1)



==> generated_codes/r/integration.r <==
# Define the limits of integration
a <- -pi
b <- 2*pi/3

# Define the number of intervals
n <- 1000

# Create a vector of x values
x <- seq(a, b, length.out = n)

# Compute the function values
f <- sin(x)

# Compute the area using a Riemann sum
area_riemann <- sum(f * (b - a) / n)

# Print the result
cat("The area between -π and 2/3π for sin(x) is:", area_riemann, "\n")

# Compute the exact value of the integral
exact_result <- -cos(b) + cos(a)

# Print the exact result
cat("The exact area between -π and 2/3π for sin(x) is:", exact_result, "\n")


==> generated_codes/translation/cpp/cg.cpp <==
#include <iostream>
#include <vector>
#include <cmath>

using namespace std;

vector<double> matmul(const vector<vector<double>>& A, const vector<double>& p) {
    int n = A.size();
    vector<double> Ap(n, 0.0);
    for (int i = 0; i < n; i++) {
        for (int j = 0; j < n; j++) {
            Ap[i] += A[i][j] * p[j];
        }
    }
    return Ap;
}

double dot_product(const vector<double>& a, const vector<double>& b) {
    double res = 0.0;
    for (int i = 0; i < a.size(); i++) {
        res += a[i] * b[i];
    }
    return res;
}

void gaussian_elimination(vector<vector<double>>& A, vector<double>& b, vector<double>& x) {
    int n = A.size();
    for (int i = 0; i < n; i++) {
        for (int j = i + 1; j < n; j++) {
            double factor = A[j][i] / A[i][i];
            for (int k = i; k < n; k++) {
                A[j][k] -= factor * A[i][k];
            }
            b[j] -= factor * b[i];
        }
    }

    x = vector<double>(n, 0.0);
    for (int i = n - 1; i >= 0; i--) {
        double sum = 0.0;
        for (int j = i + 1; j < n; j++) {
            sum += A[i][j] * x[j];
        }
        x[i] = (b[i] - sum) / A[i][i];
    }
}

int main() {
    const int n = 3;
    vector<vector<double>> A(n, vector<double>(n, 0.0));
    vector<double> b(n, 0.0), x_cg(n, 0.0), x_ge(n, 0.0), r(n, 0.0), p(n, 0.0), Ap(n, 0.0);
    double tol = 1e-5, rho, rho_new, alpha, beta;
    int max_iter = 100;

    // Define the matrix A and the right-hand side vector b
    A[0][0] = 4; A[0][1] = -1; A[0][2] = 0;
    A[1][0] = -1; A[1][1] = 4; A[1][2] = -1;
    A[2][0] = 0; A[2][1] = -1; A[2][2] = 4;
    b[0] = 1; b[1] = 2; b[2] = 3;

    // Initialize the residual vector r
    r = b;

    // Initialize the search direction vector p
    p = r;

    // Compute the initial residual norm
    rho = dot_product(r, r);

    // Perform the Conjugate Gradient iteration
    for (int i = 1; i <= max_iter; i++) {
        // Compute the matrix-vector product Ap
        Ap = matmul(A, p);

        // Compute the step size alpha
        alpha = rho / dot_product(p, Ap);

        // Update the solution vector x_cg
        for (int j = 0; j < n; j++) {
            x_cg[j] += alpha * p[j];
        }

        // Update the residual vector r
        for (int j = 0; j < n; j++) {
            r[j] -= alpha * Ap[j];
        }

        // Compute the new residual norm
        rho_new = dot_product(r, r);

        // Check for convergence
        if (sqrt(rho_new) < tol) break;

        // Update the search direction vector p
        beta = rho_new / rho;
        for (int j = 0; j < n; j++) {
            p[j] = r[j] + beta * p[j];
        }

        // Update the residual norm
        rho = rho_new;
    }

    // Print the solution using the Conjugate Gradient solver
    cout << "Solution using Conjugate Gradient solver: ";
    for (int i = 0; i < n; i++) {
        cout << x_cg[i] << " ";
    }
    cout << endl;

    // Validate the solution using the Gaussian elimination method
    gaussian_elimination(A, b, x_ge);

    // Print the solution using the Gaussian elimination method
    cout << "Solution


==> generated_codes/translation/cpp/heat-shared.py <==
#include <iostream>
#include <cmath>
#include <omp.h>

int main() {
    const int NX = 100;  // Number of grid points in x-direction
    const int NT = 1000;  // Number of time steps
    const double LX = 1.0;  // Length of the domain in x-direction
    const double T_FINAL = 0.1;  // Final time
    const double ALPHA = 0.1;  // Thermal diffusivity
    const double DX = LX / (NX - 1);  // Grid spacing in x-direction
    const double DT = T_FINAL / NT;  // Time step
    const double M_PI = 4 * atan(1);

    double* u = new double[NX];
    double* u_new = new double[NX];

    // Initialize the grid
    for (int i = 0; i < NX; i++) {
        u[i] = sin(M_PI * i * DX);  // Initial condition
    }

    // Time-stepping loop
    for (int j = 0; j < NT; j++) {
        #pragma omp parallel for
        for (int i = 1; i < NX - 1; i++) {
            u_new[i] = u[i] + ALPHA * DT / DX / DX * (u[i + 1] - 2 * u[i] + u[i - 1]);
        }

        // Update the grid
        for (int i = 0; i < NX; i++) {
            u[i] = u_new[i];
        }
    }

    // Output the final solution
    for (int i = 0; i < NX; i++) {
        std::cout << u[i] << std::endl;
    }

    delete[] u;
    delete[] u_new;

    return 0;
}


==> generated_codes/translation/cpp/integration.cpp <==
#include <iostream>
#include <cmath>

int main() {
    const int n = 1000;
    const double a = -M_PI;
    const double b = 2*M_PI/3;
    double dx = (b - a) / n;
    double sum = 0.0;

    for (int i = 0; i < n; i++) {
        double x = a + i * dx;
        sum += std::sin(x) * dx;
    }

    std::cout << "The area between -π and 2/3π for sin(x) is: " << sum << std::endl;

    double exact_result = -std::cos(b) + std::cos(a);
    std::cout << "The exact area between -π and 2/3π for sin(x) is: " << exact_result << std::endl;

    return 0;
}


==> generated_codes/translation/python/cg-fixed.py <==
import numpy as np

def matmul(A, p):
    return np.dot(A, p)

def dot_product(a, b):
    return np.dot(a, b)

def gaussian_elimination(A, b):
    n = len(A)
    for i in range(n):
        for j in range(i + 1, n):
            factor = A[j, i] / A[i, i]
            A[j,:] -= factor * A[i, :]
            b[j] -= factor * b[i]
    x = np.zeros(n)
    for i in range(n - 1, -1, -1):
        x[i] = (b[i] - np.dot(A[i, i + 1:], x[i + 1:])) / A[i, i]
    return x

n = 3
A = np.array([[4, -1, 0], [-1, 4, -1], [0, -1, 4]],dtype=float)
b = np.array([1, 2, 3],dtype=float)
x_cg = np.zeros(n)
x_ge = np.zeros(n)
r = b - np.dot(A, x_cg)
p = r.copy()
Ap = np.zeros(n)
tol = 1e-5
rho = np.dot(r, r)
max_iter = 100

for i in range(max_iter):
    Ap = np.dot(A, p)
    alpha = rho / dot_product(p, Ap)
    x_cg += alpha * p
    r -= alpha * Ap
    rho_new = np.dot(r, r)
    if np.sqrt(rho_new) < tol:
        break
    beta = rho_new / rho
    p = r + beta * p
    rho = rho_new

print("Solution using Conjugate Gradient solver: ", x_cg)

x_ge = gaussian_elimination(A.copy(), b.copy())
print("Solution using Gaussian elimination method: ", x_ge)

if np.allclose(x_cg, x_ge, atol=tol):
    print("The solutions are equal!")
else:
    print("The solutions are not equal!")


==> generated_codes/translation/python/cg.py <==
import numpy as np

def matmul(A, p):
    return np.dot(A, p)

def dot_product(a, b):
    return np.dot(a, b)

def gaussian_elimination(A, b):
    n = len(A)
    for i in range(n):
        for j in range(i + 1, n):
            factor = A[j, i] / A[i, i]
            A[j, :] -= factor * A[i, :]
            b[j] -= factor * b[i]
    x = np.zeros(n)
    for i in range(n - 1, -1, -1):
        x[i] = (b[i] - np.dot(A[i, i + 1:], x[i + 1:])) / A[i, i]
    return x

n = 3
A = np.array([[4, -1, 0], [-1, 4, -1], [0, -1, 4]])
b = np.array([1, 2, 3])
x_cg = np.zeros(n)
x_ge = np.zeros(n)
r = b.copy()
p = r.copy()
Ap = np.zeros(n)
tol = 1e-5
rho = np.dot(r, r)
max_iter = 100

for i in range(max_iter):
    Ap = matmul(A, p)
    alpha = rho / dot_product(p, Ap)
    x_cg += alpha * p
    r -= alpha * Ap
    rho_new = np.dot(r, r)
    if np.sqrt(rho_new) < tol:
        break
    beta = rho_new / rho
    p = r + beta * p
    rho = rho_new

print("Solution using Conjugate Gradient solver: ", x_cg)

x_ge = gaussian_elimination(A.copy(), b.copy())
print("Solution using Gaussian elimination method: ", x_ge)

if np.allclose(x_cg, x_ge, atol=tol):
    print("The solutions are equal!")
else:
    print("The solutions are not equal!")


==> generated_codes/translation/python/heat-shared.py <==
import numpy as np
from numba import njit, prange

@njit(parallel=True)
def heat_equation_1d_parallel(NX, NT, LX, T_FINAL, ALPHA):
    DX = LX / (NX - 1)
    DT = T_FINAL / NT
    M_PI = 4 * np.arctan(1)

    u = np.zeros(NX)
    u_new = np.zeros(NX)

    # Initialize the grid
    for i in prange(NX):
        u[i] = np.sin(M_PI * i * DX)

    # Time-stepping loop
    for j in range(NT):
        for i in prange(1, NX - 1):
            u_new[i] = u[i] + ALPHA * DT / DX / DX * (u[i + 1] - 2 * u[i] + u[i - 1])

        # Update the grid
        u = u_new.copy()

    return u

NX = 100
NT = 1000
LX = 1.0
T_FINAL = 0.1
ALPHA = 0.1

u = heat_equation_1d_parallel(NX, NT, LX, T_FINAL, ALPHA)

# Output the final solution
for i in range(NX):
    print(u[i])


==> generated_codes/translation/python/integration.py <==
import math

n = 1000
a = -math.pi
b = 2*math.pi/3
dx = (b - a) / n
sum = 0.0

for i in range(n):
    x = a + i * dx
    sum += math.sin(x) * dx

print("The area between -π and 2/3π for sin(x) is: ", sum)

exact_result = -math.cos(b) + math.cos(a)
print("The exact area between -π and 2/3π for sin(x) is: ", exact_result)

